System X: An LLM Decision Model That Replies from Its Own KV Cache

Decision models return probabilities over supplied options, but a deployed agent may also need to reply in words. The present study introduces System X, a large language model (LLM) decision model that adds a text-reply option to the LLM-as-Jev readout. When this option wins, or confidence is low, the same model continues from the decision's key-value (KV) cache, avoiding a repeated prompt prefill. Qwen3-0.6B has been fine-tuned with LoRA on Reason-9k and Bitext reply rows. JevBench accuracy shows no statistically significant change (55.4% to 54.5%, p=0.87), while expected calibration error falls from 0.292 to 0.169. Held-out Bitext routing accuracy reaches 98.3%. Cache reuse saves 15-37% of latency on an Apple M4 Pro, with token-identical replies in the FP32 demonstration cases. Scoring options on copies of the prompt cache matches full-sequence scoring to within 1.4e-6 in probability. Adding dialogue, industry and complaint data (System X+) improves support-task results but lowers IFEval accuracy from 55.5% to 45.0%. System X v4 uses Qwen3-1.7B, rebalanced data and teacher-rewritten reply targets. Against its base LLM, JevBench accuracy rises from 55.0% to 61.0% (p=0.04), with no statistically significant IFEval change (p=0.71). A matched latency test on unadapted Qwen3-1.7B saves 17-39%. One LLM judge prefers v4 replies to an unadapted 1.7B second call (31 to 11 pairs, p=0.003); the other's preference is not significant. These reply comparisons also differ in prompts and generation limits. State conflicts and unsupported reply details remain failure modes. Further studies with several seeds, human raters and real support data are recommended.

==> figures/make_figures.py <==
"""Figures for the System X paper (v2). Every number is transcribed from the paper's tables; nothing is re-measured.

Run: python paper_v2/figures/make_figures.py   → paper_v2/figures/*.pdf
"""
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt  # noqa: E402

HERE = Path(__file__).parent
TEXTWIDTH = 6.27  # inches: A4 with 1in margins

# Validated categorical slots (light mode) and neutral inks
BLUE, ORANGE, AQUA = "#2a78d6", "#eb6834", "#1baf7a"
RED = "#e34948"
INK, INK2, MUTED, GRID, TIE = "#0b0b0b", "#52514e", "#8a8984", "#e4e3df", "#cfceca"

plt.rcParams.update({
    "font.family": "serif", "font.serif": ["Latin Modern Roman", "CMU Serif", "DejaVu Serif"],
    "mathtext.fontset": "cm", "font.size": 8.5, "axes.titlesize": 9, "axes.labelsize": 8.5,
    "xtick.labelsize": 8, "ytick.labelsize": 8, "legend.fontsize": 8, "axes.edgecolor": MUTED,
    "axes.labelcolor": INK2, "xtick.color": INK2, "ytick.color": INK2, "axes.linewidth": 0.6,
    "xtick.major.width": 0.6, "ytick.major.width": 0.6, "axes.spines.top": False, "axes.spines.right": False,
    "axes.grid": True, "grid.color": GRID, "grid.linewidth": 0.5, "axes.axisbelow": True,
    "legend.frameon": False, "pdf.fonttype": 42, "savefig.bbox": "tight", "savefig.pad_inches": 0.02,
})


def save(fig, name):
    fig.savefig(HERE / f"{name}.pdf")
    plt.close(fig)


# ---------------------------------------------------------------- latency (Table 3 and §7.3)
def latency():
    tokens = [367, 679, 1159, 2159, 4161]
    decide = [134, 215, 350, 654, 1386]
    one = [414, 508, 671, 1019, 1824]
    two = [488, 639, 901, 1494, 2891]
    saved06 = [15, 21, 26, 32, 37]
    tok17, saved17 = [367, 1159, 4161], [17, 29, 39]

    fig, (a, b) = plt.subplots(1, 2, figsize=(TEXTWIDTH, 2.35), gridspec_kw={"width_ratios": [1.35, 1]})
    a.fill_between(tokens, one, two, color=ORANGE, alpha=0.12, lw=0)
    a.plot(tokens, two, color=ORANGE, lw=2, marker="o", ms=4.5, mec="white", mew=1, label="Two calls (re-read prompt)")
    a.plot(tokens, one, color=BLUE, lw=2, marker="o", ms=4.5, mec="white", mew=1, label="System X (reply from cache)")
    a.plot(tokens, decide, color=INK2, lw=1.2, marker="o", ms=3.5, mec="white", mew=0.8, label="Decision only")
    a.annotate("", xy=(4161, 1824), xytext=(4161, 2891),
               arrowprops=dict(arrowstyle="<->", color=INK2, lw=0.8, shrinkA=3, shrinkB=3))
    a.text(4060, 2357, "one prefill saved:\n1,067 ms (37%)", ha="right", va="center", fontsize=7.5, color=INK)
    a.text(4161 + 90, 2891, "Two calls", va="center", fontsize=7.5, color=INK)
    a.text(4161 + 90, 1824, "System X", va="center", fontsize=7.5, color=INK)
    a.text(4161 + 90, 1386, "Decision\nonly", va="center", fontsize=7.5, color=INK2)
    a.set_xlim(0, 4900)
    a.set_ylim(0, 3100)
    a.set_xlabel("Prompt tokens")
    a.set_ylabel("End-to-end latency (ms)")
    a.set_title("(a) Decision + 32-token reply, Qwen3-0.6B", loc="left", color=INK)


    b.plot(tokens, saved06, color=BLUE, lw=2, marker="o", ms=4.5, mec="white", mew=1)
    b.plot(tok17, saved17, color=AQUA, lw=2, marker="s", ms=4.5, mec="white", mew=1)
    b.text(4161 + 120, saved17[-1] + 1.2, f"1.7B: {saved17[-1]}%", va="center", fontsize=7.5, color=INK)
    b.text(4161 + 120, saved06[-1] - 1.8, f"0.6B: {saved06[-1]}%", va="center", fontsize=7.5, color=INK)
    b.text(367 + 550, 17, "1.7B: 17%", va="center", ha="left", fontsize=7, color=INK2)
    b.text(367 + 550, 13.2, "0.6B: 15%", va="center", ha="left", fontsize=7, color=INK2)
    b.set_xlim(0, 5600)
    b.set_ylim(0, 45)
    b.set_xlabel("Prompt tokens")
    b.set_ylabel("Latency saved (%)")
    b.set_title("(b) Saving grows with prompt length", loc="left", color=INK)
    h, l = a.get_legend_handles_labels()
    fig.legend(h, l, loc="upper center", ncol=3, bbox_to_anchor=(0.5, 1.07), handlelength=1.4, columnspacing=1.2)
    fig.tight_layout(w_pad=1.5)
    save(fig, "latency")


# ---------------------------------------------------------------- v4 vs its base LLM (Table 7)
def decisions_v4():
    sets = ["JevBench", "Banking77", "Hand-written", "Held-out Bitext", "ABCD next step", "Bitext verticals", "CFPB"]
    acc_b = [55.0, 28.3, 72.2, 73.3, 48.3, 74.7, 53.3]
    acc_v = [61.0, 65.2, 86.6, 97.3, 86.0, 97.0, 85.9]
    ece_b = [.404, .617, .251, .235, .483, .226, .435]
    ece_v = [.123, .062, .070, .025, .048, .020, .049]
    y = list(range(len(sets)))[::-1]

    fig, (a, b) = plt.subplots(1, 2, figsize=(TEXTWIDTH, 2.5), sharey=True, gridspec_kw={"wspace": 0.08})
    for ax, base, v4, fmt in ((a, acc_b, acc_v, "{:.1f}"), (b, ece_b, ece_v, "{:.3f}")):
        for yi, x0, x1 in zip(y, base, v4):
            ax.plot([x0, x1], [yi, yi], color=TIE, lw=2.2, solid_capstyle="round", zorder=1)
        ax.scatter(base, y, s=34, facecolor="white", edgecolor=INK2, lw=1.2, zorder=2, label="Qwen3-1.7B (untrained)")
        ax.scatter(v4, y, s=38, color=BLUE, edgecolor="white", lw=1, zorder=3, label="System X v4")
        ax.grid(axis="y", visible=False)
    for yi, x in zip(y, acc_v):
        a.text(x + 2.2, yi, f"{x:.1f}", va="center", fontsize=7, color=INK)
    for yi, x in zip(y, ece_v):
        b.text(x - 0.02, yi, f"{x:.3f}".lstrip("0"), va="center", ha="right", fontsize=7, color=INK)
    a.set_yticks(y, sets)
    a.tick_params(axis="y", length=0)
    b.tick_params(axis="y", length=0)
    a.set_xlim(20, 106)
    a.set_xlabel("Accuracy (%)  →  higher is better")
    b.set_xlim(-0.05, 0.68)
    b.set_xlabel("ECE  ←  lower is better")
    a.set_title("(a) Argmax accuracy", loc="left", color=INK)
    b.set_title("(b) Expected calibration error", loc="left", color=INK)
    a.legend(loc="lower left", bbox_to_anchor=(0, 1.1), ncol=2, handletextpad=0.3, columnspacing=1.2)
    save(fig, "decisions_v4")


# ---------------------------------------------------------------- support gains vs instruction following
def tradeoff():
    # (ABCD next-step accuracy, IFEval prompt-level strict) from Tables 4, 6, 7 and §7.3
    pts = {
        "Base 0.6B": (52.3, 55.5, "0.6"), "System X": (51.7, 52.0, "0.6"), "System X+": (88.7, 45.0, "0.6"),
        "v4-0.6B": (88.3, 49.5, "0.6"), "Base 1.7B": (48.3, 66.0, "1.7"), "System X v4": (86.0, 64.5, "1.7"),
    }
    off = {"Base 0.6B": (-1.2, 1.4, "right"), "System X": (-1.2, -2.6, "right"), "System X+": (1.3, -1.6, "left"),
           "v4-0.6B": (1.3, 1.0, "left"), "Base 1.7B": (1.3, 0.9, "left"), "System X v4": (-1.3, 1.4, "right")}
    fig, ax = plt.subplots(figsize=(TEXTWIDTH * 0.62, 2.55))
    arrows = [("Base 0.6B", "System X"), ("Base 0.6B", "System X+"), ("Base 0.6B", "v4-0.6B"),
              ("Base 1.7B", "System X v4")]
    for s, t in arrows:
        (x0, y0, _), (x1, y1, size) = pts[s], pts[t]
        ax.annotate("", xy=(x1, y1), xytext=(x0, y0),
                    arrowprops=dict(arrowstyle="-|>", color=AQUA if size == "1.7" else BLUE, lw=1, alpha=0.45,
                                    shrinkA=5, shrinkB=5, mutation_scale=8))
    for name, (x, y, size) in pts.items():
        trained = not name.startswith("Base")
        c = AQUA if size == "1.7" else BLUE
        ax.scatter([x], [y], s=46, marker="s" if size == "1.7" else "o", zorder=3,
                   facecolor=c if trained else "white", edgecolor=c if trained else c, lw=1.4)
        dx, dy, ha = off[name]
        ax.text(x + dx, y + dy, name, ha=ha, va="center", fontsize=7.5, color=INK)
    ax.scatter([], [], s=40, marker="o", color=BLUE, label="Qwen3-0.6B backbone")
    ax.scatter([], [], s=40, marker="s", color=AQUA, label="Qwen3-1.7B backbone")
    ax.scatter([], [], s=40, marker="o", facecolor="white", edgecolor=INK2, label="untrained (hollow)")
    ax.set_xlim(40, 100)
    ax.set_ylim(40, 71)
    ax.set_xlabel("ABCD next-step accuracy (%)")
    ax.set_ylabel("IFEval prompt-level strict (%)")
    ax.legend(loc="lower left", ncol=1, fontsize=7, handletextpad=0.2, borderaxespad=0.3)
    save(fig, "tradeoff")


# ---------------------------------------------------------------- judges (Table 8 and §7.3)
def judges():
    gemma = [  # opponent, wins, ties, losses, p
        ("System X+", 99, 26, 25, "<0.001"), ("System X v4-0.6B", 78, 39, 33, "<0.001"),
        ("Qwen3-1.7B (cache)", 84, 33, 33, "<0.001"), ("Two-call Qwen3-1.7B", 66, 36, 48, "0.11"),
        ("Reference reply", 79, 27, 44, "0.002"),
    ]
    claude = [("Qwen3-1.7B (cache)", 16, 2, 7, "0.09"), ("Two-call Qwen3-1.7B", 31, 8, 11, "0.003"),
              ("Reference reply", 9, 3, 13, "0.52")]
    fig, (a, b) = plt.subplots(2, 1, figsize=(TEXTWIDTH, 2.85), sharex=True,
                               gridspec_kw={"height_ratios": [len(gemma), len(claude)], "hspace": 0.55})
    for ax, rows, title in ((a, gemma, "Gemma 4 31B judge (150 rows per opponent)"),
                            (b, claude, "Claude Opus 5.5 judge (25–50 pairs per opponent)")):
        y = list(range(len(rows)))[::-1]
        for yi, (name, w, t, l, p) in zip(y, rows):
            n = w + t + l
            pw, pt, pl = 100 * w / n, 100 * t / n, 100 * l / n
            ax.barh(yi, pw, left=0, height=0.62, color=BLUE, edgecolor="white", lw=1)
            ax.barh(yi, pt, left=pw, height=0.62, color=TIE, edgecolor="white", lw=1)
            ax.barh(yi, pl, left=pw + pt, height=0.62, color=RED, edgecolor="white", lw=1)
            ax.text(pw / 2, yi, f"{w}", ha="center", va="center", fontsize=7, color="white")
            ax.text(pw + pt / 2, yi, f"{t}", ha="center", va="center", fontsize=7, color=INK)
            ax.text(pw + pt + pl / 2, yi, f"{l}", ha="center", va="center", fontsize=7, color="white")
            ax.text(102, yi, f"$p$ = {p}" if not p.startswith("<") else f"$p$ < {p[1:]}", va="center",
                    fontsize=7.5, color=INK2)
        ax.axvline(50, color=MUTED, lw=0.6, zorder=0)
        ax.set_yticks(y, [r[0] for r in rows])
        ax.tick_params(axis="y", length=0)
        ax.grid(False)
        ax.spines["left"].set_visible(False)
        ax.set_title(title, loc="left", color=INK)
        ax.set_xlim(0, 100)
    b.set_xlabel("Share of pairwise comparisons (%)")
    from matplotlib.patches import Patch
    a.legend(handles=[Patch(color=BLUE, label="System X v4 preferred"), Patch(color=TIE, label="tie or order flip"),
                      Patch(color=RED, label="opponent preferred")],
             loc="lower left", bbox_to_anchor=(0, 1.13), ncol=3, handlelength=1.2)
    save(fig, "judges")


if __name__ == "__main__":
    latency()
    decisions_v4()
    tradeoff()
    judges()
    print("figures written to", HERE)

